Operationalizing AI in Future Networks: A Bird's Eye View from the System Perspective

Modern Artificial Intelligence (AI) technologies, led by Machine Learning (ML), have gained unprecedented momentum over the past decade. Following this wave of "AI summer", the network research community has also embraced AI/ML algorithms to address many problems related to network operations and management. However, compared to their counterparts in other domains, most ML-based solutions have yet to receive large-scale deployment due to insufficient maturity for production settings. This article concentrates on the practical issues of developing and operating ML-based solutions in real networks. Specifically, we enumerate the key factors hindering the integration of AI/ML in real networks and review existing solutions to uncover the missing considerations. Further, we highlight a promising direction, i.e., Machine Learning Operations (MLOps), that can close the gap. We believe this paper spotlights the system-related considerations on implementing \& maintaining ML-based solutions and invigorate their full adoption in future networks.

==> figures/fig4.py <==
from matplotlib.transforms import Affine2D
import matplotlib.font_manager as fm
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

plt.rcParams['font.size'] = 16
plt.rcParams.update({'hatch.color': 'red'})

categories = ['Data preparation', 'Feature selection', 'Model selection', 'Parameter tuning', 'Optimal solution',
              "Model delivery", "Drift detection"]

# Data for plotting
performance_mlops = [120, 0.4]  
performance_ml = [150, 20]  

performance_bridge = [76, 82, 87, 88, 96, 88, 95]
performance_linear= [62, 72, 79, 81, 84, 88, 96]
width=0.4
hatch_pattern = 'xxx' 

# Plotting
ind = np.arange(len(categories))

fig, ax1 = plt.subplots(figsize=(12, 5))

# Bar plot for performance except the last two, which are in ms
rects1 = ax1.bar(ind[:-2] - width/2, performance_linear[:-2], width, 
        label='SFC', linewidth=2, edgecolor = 'black', capsize=7, color='yellow')
rects2 = ax1.bar(ind[:-2] + width/2, performance_bridge[:-2], width, 
        label='Bridge', linewidth=2, color='cyan', edgecolor = 'black', capsize=7,)

# Set hatch linewidth and color
hatch_line_width = 0.05  # Adjust linewidth
hatch_color = 'yellow'     # Adjust color

for bar in rects2:
    # Get the hatch pattern of the bar
    #hatch_pattern = bar.get_hatch()

    # Create a new rectangle with hatch properties
    hatch_rect = mpatches.Rectangle(
        (bar.get_x(), bar.get_y()), bar.get_width(), bar.get_height(), 
        fill=False, hatch=hatch_pattern, 
        linewidth=hatch_line_width, edgecolor=hatch_color
    )
    
    # Add the hatched rectangle to the plot
    #ax1.add_patch(hatch_rect)

# Create a custom legend handle
hatch_handle = mpatches.Patch(facecolor='white', edgecolor=hatch_color, 
                              hatch=hatch_pattern, label='Bridge')

# Add custom legend to the plot
ax1.legend(handles=[hatch_handle])


def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax1.annotate(f'{height}%',
                    xy=(rect.get_x() + rect.get_width() / 2, height-1),
                    xytext=(0, 4),  # 3 points vertical offset
                    textcoords="offset points", fontsize=16,
                    ha='center', va='bottom')

autolabel(rects1)
autolabel(rects2)
        
        
# Labels, title and custom x-axis tick labels, etc.
ax1.set_ylabel('Accuracy (%)',fontsize=16)
#ax1.set_xticklabels(ax1.get_xticks(), fontsize=13)

ax1.set_xticks(ind)
ax1.set_xticklabels([label.replace(" ", "\n") for label in categories], rotation=0, ha='center')
ax1.legend(loc='upper left')
ax1.set_ylim(40, 100)

# Create a second y-axis with different scale for the last two categories
ax2 = ax1.twinx()
ax2.set_ylabel('Latency (s)',fontsize=16)
ax2.set_ylim(0, 200)  

# Plot the last two sets of bars for time in ms
rects1_ms = ax2.bar(ind[-2:] - width/2, performance_mlops, width, capsize=16, color='lightgreen', edgecolor = 'black',
            label='MLOps',)
rects2_ms = ax2.bar(ind[-2:] + width/2, performance_ml, width, capsize=16, color='mistyrose', edgecolor = 'black',
            label='Conventional')


# Separating packet level and flow level with a dashed line
ax1.axvline(x=4.5, color='black', linestyle='--')

# Annotate with text labels above the bars for time
def autolabel_ms(rects, ax):
    """Attach a text label above each bar in *rects*"""
    for rect in rects:
        height = rect.get_height()
        label = "{:g}".format(height) 
        ax.annotate(label + 's',
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    fontsize=16,
                    textcoords="offset points",
                    ha='center', va='bottom')

autolabel_ms(rects1_ms, ax2)
autolabel_ms(rects2_ms, ax2)

# Add double-ended arrow
arrow_x_start = 0.0
arrow_x_end = 0.71
ax1.annotate('', xy=(arrow_x_start, 1.04), xycoords='axes fraction', xytext=(arrow_x_end, 1.03), 
             textcoords='axes fraction', arrowprops=dict(arrowstyle="<|-|>", color='black'))
ax1.text((arrow_x_start + arrow_x_end) / 2, 1.04, 'Accumulated Accuracy', horizontalalignment='center', 
         verticalalignment='center', transform=ax1.transAxes, backgroundcolor='white',fontsize=16)

arrow_x_start = 0.71
arrow_x_end = 1
ax1.annotate('', xy=(arrow_x_start, 1.04), xycoords='axes fraction', xytext=(arrow_x_end, 1.03), 
             textcoords='axes fraction', arrowprops=dict(arrowstyle="<|-|>", color='black'))
ax1.text((arrow_x_start + arrow_x_end) / 2, 1.04, 'Efficiency', horizontalalignment='center', 
         verticalalignment='center', transform=ax1.transAxes, backgroundcolor='white',fontsize=16)
ax1_legend = ax1.legend(loc='upper left',fontsize=16)
ax2_legend = ax2.legend(loc='upper right',fontsize=13)

plt.tight_layout()  # Adjust layout to fit all labels
#plt.grid(True)
plt.savefig('usercase_illustration.pdf', dpi=3000)
#plt.show()

